Multi-view PointNet for 3D Scene Understanding

Fusion of 2D images and 3D point clouds is important because information from dense images can enhance sparse point clouds. However, fusion is challenging because 2D and 3D data live in different spaces. In this work, we propose MVPNet (Multi-View PointNet), where we aggregate 2D multi-view image features into 3D point clouds, and then use a point based network to fuse the features in 3D canonical space to predict 3D semantic labels. To this end, we introduce view selection along with a 2D-3D feature aggregation module. Extensive experiments show the benefit of leveraging features from dense images and reveal superior robustness to varying point cloud density compared to 3D-only methods. On the ScanNetV2 benchmark, our MVPNet significantly outperforms prior point cloud based approaches on the task of 3D Semantic Segmentation. It is much faster to train than the large networks of the sparse voxel approach. We provide solid ablation studies to ease the future design of 2D-3D fusion methods and their extension to other tasks, as we showcase for 3D instance segmentation.

==> figures/num-rgbd-frames-ablation/plot_num_rgbd_frames_ablation.py <==
import matplotlib.pyplot as plt
import numpy as np

num_rgbd_frames = np.array([1, 2, 3, 5])
avg_coverage = np.array([68.1, 86.0, 92.9, 97.4])

with_mlp_res = np.array([0.59, 0.60, 0.61, 0.6105])
no_mlp_res = np.array([0.57, 0.595, 0.61, 0.6105])

plt.figure(figsize=(3.5, 2.5))
plt.plot(avg_coverage, with_mlp_res, '-o', label='weighted')
plt.plot(avg_coverage, no_mlp_res, '-o', label='simple')

my_xticks = ['{}\n({})'.format(avg_coverage[i], num_rgbd_frames[i]) for i in range(len(num_rgbd_frames))]
plt.xticks(avg_coverage, my_xticks)
# plt.xscale('log')

plt.xlabel('Coverage\n(num. RGBD frames)')
plt.ylabel('mIoU')

plt.legend()
plt.tight_layout()
plt.grid()

plt.savefig('num-rgbd-frames-ablation.pdf')
plt.show()


==> figures/pipeline-sem-seg/generate_views.py <==
import open3d
import matplotlib.pyplot as plt
import numpy as np
import os.path as osp
import sys

sys.path.append('/home/mjaritz/workspace/vge/shaper/utils')
from open3d_visualize import draw_points_with_labels

# load point clouds
chunk_vis = open3d.read_point_cloud("pcds/chunk_points.ply")
# label_vis = open3d.read_point_cloud("pcds/chunk_points_labels.ply")
# load pred labels
chunk_mask = np.loadtxt('pcds/whole_scene_idx_mask.txt', dtype=int)
PRED_DIR = '/home/mjaritz/workspace/vge/outputs/scannet_3d_sem_seg/unet_pointnet2ssg_20_classes_5_rgbd_frame/archive/submit_val'
pred_label_whole_scene = np.loadtxt(osp.join(PRED_DIR, 'scene0599_00.txt'), dtype=int)
pred_label_chunk = pred_label_whole_scene[chunk_mask.astype(bool)]
label_vis = draw_points_with_labels(np.asarray(chunk_vis.points), pred_label_chunk)

unproj_pts_vis_list = []
for i in range(3):
    unproj_pts_vis_list.append(open3d.read_point_cloud("pcds/unproj_frame_pts_{}.ply".format(i)))

# paint unprojected point clouds in red, green and blue
colors = np.array([
    [16, 23, 51],
    [50, 186, 48],
    [221, 144, 66]
]) / 255.
for i, color in enumerate(colors):
    unproj_pts_vis_list[i].paint_uniform_color(color)



# visualize and save to image
vis = open3d.Visualizer()
vis.create_window()
ctr = vis.get_view_control()
trajectory = open3d.read_pinhole_camera_trajectory("pcds/viewpoint.json")
vis.add_geometry(unproj_pts_vis_list[0])
vis.add_geometry(unproj_pts_vis_list[1])
vis.add_geometry(unproj_pts_vis_list[2])
ctr.convert_from_pinhole_camera_parameters(
        trajectory.intrinsic, trajectory.extrinsic[0])
vis.run()  # press p to save image
vis.destroy_window()

# visualize and save to image
# vis = open3d.Visualizer()
# vis.create_window()
# ctr = vis.get_view_control()
# trajectory = open3d.read_pinhole_camera_trajectory("pcds/viewpoint.json")
# vis.add_geometry(label_vis)
# ctr.convert_from_pinhole_camera_parameters(
#         trajectory.intrinsic, trajectory.extrinsic[0])
# vis.run()  # press p to save image
# vis.destroy_window()


==> figures/pipeline-sem-seg/save_viewpoint.py <==
import open3d

# load point clouds
chunk_vis = open3d.read_point_cloud("pcds/chunk_points.ply")

vis = open3d.Visualizer()
vis.create_window()
ctr = vis.get_view_control()
vis.add_geometry(chunk_vis)
vis.run() # user changes the view and press "q" to terminate
param = ctr.convert_to_pinhole_camera_parameters()
trajectory = open3d.PinholeCameraTrajectory()
trajectory.intrinsic = param[0]
trajectory.extrinsic = open3d.Matrix4dVector([param[1]])
open3d.write_pinhole_camera_trajectory("pcds/viewpoint.json", trajectory)
vis.destroy_window()

==> figures/robustness-analysis/plot_robustness.py <==
import matplotlib.pyplot as plt
import numpy as np

downsampling_ratio = np.array([0.01, 0.1, 0.25, 0.5, 1.0])

sparse_conv = np.array([6.168356152, 28.86, 48.7659, 55.869, 57.54])
ours = np.array([60.9, 64.9, 65.8, 65.9, 65.9])

plt.figure(figsize=(4.5, 2.5))
plt.plot(downsampling_ratio, ours, '-o', label='Ours')
plt.plot(downsampling_ratio, sparse_conv, '-o', label='SparseConvNet')

plt.xlim(1.02, -0.01)

my_xticks = ['{}'.format(downsampling_ratio[i]) for i in range(len(downsampling_ratio))]
plt.xticks(downsampling_ratio, my_xticks)

plt.xlabel('downsampling ratio')
plt.ylabel('mIoU')

plt.legend()
plt.tight_layout()
plt.grid()

plt.savefig('robustness.pdf')
plt.show()

